Bounding the area of a centered dual two-cell below, given lower bounds on its side lengths

Suppose $C$ is a compact, $n$-edged two-cell of the centered dual decomposition of a locally finite set in the hyperbolic plane, a coarsening of the Delaunay tessellation which was introduced in the author's prior work. We describe an effectively computable lower bound on the area of $C$, given an $n$-tuple of positive real numbers bounding the lengths of the edges of $C$ below. The ancillary materials contain Python code implementing (for $n<10$) an algorithm to compute this bound. For geometrically reasonable edge length bounds, we expect the given area bound to be sharp or near-sharp.

==> anc/forest.txt <==
2 5 8 12 18 27 43

1


1
1

2
2 1
2 2

4
3 2 1
3 3 1
3 2 2
3 3 3

7
4 3 2 1
4 4 2 1
4 4 3 2
4 3 2 2
4 4 2 2
4 4 4 1
4 3 3 1

14
5 4 3 2 1
5 5 3 2 1
5 5 3 4 1
5 4 3 2 2
5 5 3 2 2
5 5 3 4 4
5 5 5 2 1
5 4 4 2 1
5 4 3 3 1
5 5 3 3 1
5 5 5 3 2
5 4 4 3 2
5 4 4 2 2
5 5 5 2 2

29
6 5 4 3 2 1
6 6 4 3 2 1
6 6 5 4 2 1
6 6 5 4 3 2
6 5 5 3 2 1
6 6 6 3 2 1
6 6 5 5 4 1
6 6 5 4 2 2
6 6 4 3 2 2
6 5 4 3 2 2
6 5 4 4 2 1
6 6 4 4 2 1
6 6 6 4 3 1
6 6 5 4 4 1
6 6 4 3 3 1
6 5 4 3 3 1
6 5 5 4 3 1
6 5 5 3 3 1
6 6 6 3 3 1
6 6 6 4 4 3
6 6 4 4 2 2
6 5 4 4 2 2
6 5 5 4 3 3
6 5 5 3 2 2
6 6 6 3 2 2
6 6 5 5 4 4
6 5 4 4 3 2
6 6 4 4 3 2
6 6 6 5 4 3

==> anc/minimizer.py <==
import itertools # contains "permutations", which
    # generates all permutations of a given list.
import math

def treecrawler(tree,bound):
    """ Given a list 'tree' of n integers between
    0 and n representing a tree T (following the
    scheme in 3.6), and a list bound of n+3 positive
    real numbers, each representing sinh(b_i/2), 
    where b_i is a lower bound on the length of the 
    ith frontier edge of T, returns B_T(b) as in 
    Theorem 2.11, where b=(b_1,...,b_{n+3})."""
    totalarea = 0
    n = len(tree)
    edgelengths = []
    # The ith entry of edgelengths will be the length
    # of the edge of T with initial vertex i.
    for i in range(n):
        vertex = [] # list of lengths of edges with terminal vertex i
        counter = 0
        # We first look for edges of T...
        for j in range(i):
            if i == tree[j]:
                vertex.append(edgelengths[j])
                counter = counter + 1
        # ...then for frontier edges.
        if counter == 0:
            vertex.append(bound.pop())
            vertex.append(bound.pop())
        elif counter == 1:
            vertex.append(bound.pop())
        # Since each vertex of T has valence 3 in
        # the union of T with its frontier, vertex
        # should have two entries.  Those not from
        # edges of T must come from the frontier.
        a = vertex[0]
        b = vertex[1]
        edgelengths.append(math.sqrt(a**2+b**2))
        totalarea = totalarea + 2*math.asin(a*b/math.sqrt((a**2+1)*(b**2+1)))
    # Now switching to v_T, we list all lengths of edges containing it.
    vertex = bound  # All remaining frontier edges terminate at v_T
    # ...and we troll edgelengths looking for the others that do.
    for j in range(n):
        if n == tree[j]:
            vertex.append(edgelengths[j])
    vertex.sort()
    a = vertex[0]
    b = vertex[1]
    c = min(vertex[2],math.sqrt(a**2+b**2)) # ie, c = m_{e_0}
    totalarea = totalarea + 2*math.acos((a**2 + b**2 + c**2 + 2)/(2*math.sqrt((a**2 + 1)*(b**2 + 1)*(c**2 + 1))))
    return totalarea


def minimize(bounds):
    """Given a list 'bounds' of the form bounds[i] = sinh(b_i/2),
    where b = (b_1,...,b_n) is a tuple of positive real #'s,
    returns min {B_T(sigma(b))} as in Theorem 2.11, a code for the
    minimizing tree, and the minimizing permutation of bounds."""
    llb = -1 # llb = 'lowest lower bound'
#####################################################
# This part implements the routine "forest" from the
# pseudocode at the beginning of Sec. 3.2, extracting
# tree codes from 'forest.txt' and turning them into
# appropriate inputs for treecrawler.
    forest = open('yourpath/forest.txt')  # <- your path here.
    lineskey = forest.readline()
    lineskey = lineskey.split()
    # lineskey[k] is the number of lines below the first that the
    # codes for trees with k edges begin in 'forest.txt'.
    n = len(bounds)-3
    k = int(lineskey[n])
    for i in range(k):
        s = forest.readline()
    total = int(s) # total number of k-edged tree codes
    # The lines below implement the iteration
    # "for tree in forest(n)" from the pseudocode of Section 3.2.
    for i in range(total):
        str = forest.readline()
        str = str.split()
        edges = []
        for j in range(n):
            edges.append(int(str.pop()))
### 'edges' is the desired input for treecrawler
###################################################
        for k in itertools.permutations(bounds):
            bound = list(k)
            tree = list(edges)
            lb = treecrawler(tree,bound)
            if llb == -1 or lb < llb:
                llb = lb
                treenumber = i + 1
                treeout = edges
                boundout = k
    return llb, treenumber, treeout, boundout
# Here 'llb' is the minimal B_T(sigma(b)) ('llb'),
# 'treenumber' is the number of the minimizing tree T
# in Figure 3.2, 'treeout' is the code for T, and
# 'boundout' is the minimizing permutation of bounds.
